Foveated image processing for faster object detection and recognition in embedded systems using deep convolutional neural networks

Object detection and recognition algorithms using deep convolutional neural networks (CNNs) tend to be computationally intensive to implement. This presents a particular challenge for embedded systems, such as mobile robots, where the computational resources tend to be far less than for workstations. As an alternative to standard, uniformly sampled images, we propose the use of foveated image sampling here to reduce the size of images, which are faster to process in a CNN due to the reduced number of convolution operations. We evaluate object detection and recognition on the Microsoft COCO database, using foveated image sampling at different image sizes, ranging from 416x416 to 96x96 pixels, on an embedded GPU -- an NVIDIA Jetson TX2 with 256 CUDA cores. The results show that it is possible to achieve a 4x speed-up in frame rates, from 3.59 FPS to 15.24 FPS, using 416x416 and 128x128 pixel images respectively. For foveated sampling, this image size reduction led to just a small decrease in recall performance in the foveal region, to 92.0% of the baseline performance with full-sized images, compared to a significant decrease to 50.1% of baseline recall performance in uniformly sampled images, demonstrating the advantage of foveated sampling.

==> pseudocode1.m <==
% repeat until idy is of the desired size
idy = []
while length(idy) < n
    
  % check if image resampling completed
  if n > N
      break
  end
    
  % columns left of the fovea
  xn1 = ceil(((n + k)*c) + c + 1)
  x1 = unique(ceil(- logspace(0, log10(c), xn1)))
    
  % columns right of the fovea
  xn2 = ceil((n + c)*(1 - c) + c - 1)
  x2 = unique(ceil(logspace(0, log10(N-c), xn2)))
    
  % concatenate x1, x2 and borders
  idy = unique([x1, x2, all_borders])
    
  % increment counter
  k = k + 1;
end
    

